On Higgs decays to hadrons and the R-ratio at N^4LO

We present the first determination of Higgs-boson decay to hadrons at the next-to-next-to-next-to-next-to-leading order of perturbative QCD in the limit of a heavy top quark and massless light flavours. This result has been obtained by computing the absorptive parts of the relevant five-loop self-energy for a general gauge group and combining the outcome with the corresponding coefficient function already known to this order in QCD. Our new result reduces the uncertainty due to the truncation of the perturbation series to a fraction of the uncertainty due to the present error of the strong coupling constant. We have also performed the corresponding but technically simpler computations for direct Higgs decay to bottom quarks and for the electromagnetic R-ratio in e^+ e^- -> hadrons, thus verifying important fifth-order results obtained so far only by one group.

==> C1xRes.h <==
* ---------------------------------------------------------------------
*
*      Higgs-boson decay to hadrons in the heavy top-quark limit
*
*   The cofficient function C_1 to N^4LO as in eqs. (2.4)-(2.11) of
*
*      F. Herzog, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*      JHEP 1708 (2017) 113, arXiv:1707.01044
*
*   The expansion coefficients are for an expansion in alpha_s^(n_f),
*   where n_f is the number of _light_ flavours, i.e., n_f = 5 in the
*   phenomenologically relevant case. For references see the paper.
*
* ---------------------------------------------------------------------

 L  C1SI1 =
       + 11
         ;

 L  C1SI2 =
          + 2777/18
          + 19*Lt
       + nf * (
          - 67/6
          + 16/3*Lt
          )
          ;

 L  C1SI3 =
          - 2892659/648
          + 897943/144*z3
          + 4834/9*Lt
          + 209*Lt^2

       + nf * (
          + 40291/324
          - 110779/216*z3
          + 2912/27*Lt
          + 46*Lt^2
          )

       + nf^2 * (
          - 6865/486
          + 77/27*Lt
          - 32/9*Lt^2
          )
          ;

 L  C1SI4 =
          - 854201072999/2041200
          + 28121193841/75600*z3
          + 4674213853/28350*z2^2
          + 913471669/3780*z5
          - 577744954/4725*ln2*z2^2
          + 93970579/567*ln2^2*z2
          - 84531544/2835*ln2^3*z2
          - 93970579/3402*ln2^4
          + 42265772/14175*ln2^5
          - 375882316/567*a4
          - 338126176/945*a5
          - 47987641/216*Lt
          + 9364157/48*Lt*z3
          + 29494/3*Lt^2
          + 2299*Lt^3

       + nf * (
          + 76094378783/2041200
          - 12171659669/151200*z3
          + 608462731/113400*z2^2
          - 22104149/1890*z5
          + 37273868/4725*ln2*z2^2
          - 11679301/1134*ln2^2*z2
          + 5453648/2835*ln2^3*z2
          + 11679301/6804*ln2^4
          - 2726824/14175*ln2^5
          + 23358602/567*a4
          + 21814592/945*a5
          + 5343385/162*Lt
          - 258056/9*Lt*z3
          + 12547/9*Lt^2
          + 1100/3*Lt^3
          )

       + nf^2 * (
          - 48073/108
          + 4091305/1296*z3
          - 576757/540*z2^2
          - 230/3*z5
          - 685/27*ln2^2*z2
          + 685/162*ln2^4
          + 2740/27*a4
          - 42302/27*Lt
          + 28297/36*Lt*z3
          - 5107/54*Lt^2
          - 628/9*Lt^3
          )

       + nf^3 * (
          - 270407/5832
          + 844/27*z3
          + 1924/81*Lt
          - 77/27*Lt^2
          + 64/27*Lt^3
          )
          ;

 L  dC1MS3 =
       - 152*Lt
       + nf * (
          - 128/3*Lt
          )
          ;

 L  dC1MS4 =
          - 50186/9*Lt
          - 12692/3*Lt^2
       + nf * (
          - 31282/27*Lt
          - 8408/9*Lt^2
          )
       + nf^2 * (
          - 136/27*Lt
          + 640/9*Lt^2
          )
          ;

 L  dC1OS3 =
       + 608/3
       + nf * (
          + 512/9
          )
          ;

 L  dC1OS4 =
          + 297587/27
          + 1216*z2
          - 304/3*z3
          + 1216/3*ln2*z2
          + 6688*Lt
       + nf * (
          + 189238/81
          + 416/3*z2
          - 256/9*z3
          + 1024/9*ln2*z2
          + 1472*Lt
          )
       + nf^2 * (
          - 4352/81
          - 512/9*z2
          - 1024/9*Lt
          )
          ;


==> HbbRes.h <==
* ---------------------------------------------------------------------
*
*      Higgs-boson decay to bottom quarks via the Yukawa coupling
*
*   Expansion coeffients of Rtilde to N^4LO as in eqs. (4.1)-(4.5) of
*
*      F. Herzog, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*      JHEP 1708 (2017) 113, arXiv:1707.01044
*
*   This is a re-calculation for the case of QCD, ca=3, cf=4/3 etc, 
*   for references see the paper.
*
* ---------------------------------------------------------------------


 L rtilde1 =
         cf * (
          + 17
          );

 L rtilde2 =
         cf^2 * (
          + 691/4
          - 36*z2
          - 36*z3
          )
       + ca*cf * (
          + 893/4
          - 22*z2
          - 62*z3
          )
       + cf*nf * (
          - 65/2
          + 4*z2
          + 8*z3
          );

 L rtilde3 =
       + cf^3 * (
          + 23443/12
          - 648*z2
          - 956*z3
          + 360*z5
          )
       + ca*cf^2 * (
          + 13153/3
          - 1532*z2
          - 2178*z3
          + 580*z5
          )
       + ca^2*cf * (
          + 3894493/972
          - 6860/9*z2
          - 4658/3*z3
          + 100/3*z5
          )
       + cf^2*nf * (
          - 2816/3
          + 260*z2
          + 520*z3
          + 48/5*z2^2
          - 160*z5
          )
       + ca*cf*nf * (
          - 267800/243
          + 2284/9*z2
          + 704/3*z3
          - 48/5*z2^2
          + 80/3*z5
          )
       + cf*nf^2 * (
          + 15511/243
          - 176/9*z2
          - 16*z3
          );

 L rtilde4 =
       + cf^4 * (
          + 915881/48
          - 8388*z2
          - 15218*z3
          + 288*z2^2
          + 1296*z3*z2
          + 7770*z5
          + 768*z3^2
          - 1890*z7
          )
       + ca*cf^3 * (
          + 11553691/144
          - 70445/2*z2
          - 331541/6*z3
          + 7602/5*z2^2
          + 6192*z3*z2
          + 31975*z5
          + 3960*z3^2
          - 32949/2*z7
          )
       + ca^2*cf^2 * (
          + 830983045/7776
          - 953327/18*z2
          - 450971/6*z3
          + 7758/5*z2^2
          + 9724*z3*z2
          + 21955*z5
          + 880/7*z2^3
          + 856*z3^2
          + 41517/4*z7
          )
       + ca^3*cf * (
          + 2087145095/23328
          - 672739/27*z2
          - 238519/6*z3
          + 1739/3*z2^2
          + 15004/3*z3*z2
          - 93875/9*z5
          - 880/7*z2^3
          + 5976*z3^2
          - 10899/4*z7
          )
       + [d4RA/nr] * (
          - 144
          + 1300*z3
          + 72*z2^2
          - 2440*z5
          + 4896*z3^2
          - 1680*z7
          )
       + cf^3*nf * (
          - 151297/9
          + 6889*z2
          + 46399/3*z3
          - 66/5*z2^2
          - 1584*z3*z2
          - 9380*z5
          - 480/7*z2^3
          - 1368*z3^2
          + 3360*z7
          )
       + ca*cf^2*nf * (
          - 83380613/1944
          + 162944/9*z2
          + 79736/3*z3
          - 3444/5*z2^2
          - 3128*z3*z2
          - 23314/3*z5
          + 80/7*z2^3
          - 652*z3^2
          - 1680*z7
          )
       + ca^2*cf*nf * (
          - 72695765/1944
          + 11949*z2
          + 158515/18*z3
          - 2123/5*z2^2
          - 1936*z3*z2
          + 65812/9*z5
          + 400/7*z2^3
          - 700*z3^2
          + 280*z7
          )
       + [d4RR/nr]*nf * (
          + 348
          - 2008*z3
          - 144*z2^2
          - 1152*z3^2
          + 2560*z5
          )
       + cf^2*nf^2 * (
          + 7009861/1944
          - 13210/9*z2
          - 8146/3*z3
          + 204/5*z2^2
          + 352*z3*z2
          + 192*z3^2
          + 2848/3*z5
          )
       + ca*cf*nf^2 * (
          + 18248293/3888
          - 16031/9*z2
          - 4972/9*z3
          + 324/5*z2^2
          + 304*z3*z2
          - 32*z3^2
          - 10484/9*z5
          )
       + cf*nf^3 * (
          - 520771/2916
          + 2200/27*z2
          + 260/9*z3
          - 8/3*z2^2
          - 64/3*z3*z2
          + 160/3*z5
          );




==> HggRes.h <==
* ---------------------------------------------------------------------
*
*      Higgs-boson decay to hadrons in the heavy top-quark limit
*
*   Expansion coeffients of Im Pi^GG to N^4LO as in eqs. (3.1)-(3.5) of
*
*      F. Herzog, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*      JHEP 1708 (2017) 113, arXiv:1707.01044
*
*   g4 is a new results, for the lower-order references see the paper.
*
* ---------------------------------------------------------------------

 L g1 =
          + 73/3*ca
          - 14/3*nf 
          ;

 L g2 = 
          + 37631/54*ca^2
          - 242/3*ca^2*z2
          - 110*ca^2*z3
       + nf * (
          - 6665/27*ca
          + 88/3*ca*z2
          - 4*ca*z3
          - 131/3*cf
          + 24*cf*z3
          )
       + nf^2 * (
          + 508/27
          - 8/3*z2
          );

 L g3 =
          + 15420961/729*ca^3
          - 45056/9*ca^3*z2
          - 178156/27*ca^3*z3
          + 3080/3*ca^3*z5
       + nf * (
          - 2670508/243*ca^2
          + 8084/3*ca^2*z2
          + 9772/9*ca^2*z3
          - 80/3*ca^2*z5
          - 23221/9*cf*ca
          + 572/3*cf*ca*z2
          + 1364*cf*ca*z3
          + 160*cf*ca*z5
          + 221/3*cf^2
          + 192*cf^2*z3
          - 320*cf^2*z5
          )
       + nf^2 * (
          + 413308/243*ca
          - 1384/3*ca*z2
          + 56/9*ca*z3
          + 440*cf
          - 104/3*cf*z2
          - 240*cf*z3
          )
       + nf^3 * (
          - 57016/729
          + 224/9*z2
          + 64/27*z3
          );

 L  hgg4 =

       + ca^4 * (
          + 5974862279/8748
          - 58922654/243*z2
          - 25166402/81*z3
          + 292556/45*z2^2
          + 266200/9*z2*z3
          + 1817200/27*z5
          + 121000/9*z3^2
          - 96250/9*z7
          )
       + [d4AA/n] * (
          - 6416/27
          + 54160/9*z3
          + 1408/5*z2^2
          - 13760/3*z5
          + 19360/3*z3^2
          - 6160/3*z7
          )
       + ca^3*nf * (
          - 1025827736/2187
          + 41587004/243*z2
          + 8812352/81*z3
          - 211736/45*z2^2
          - 9680*z2*z3
          - 109220/9*z5
          + 8800/9*z3^2
          - 3500/9*z7
          )
       + ca^2*cf*nf * (
          - 348948545/2916
          + 22340*z2
          + 1869710/27*z3
          - 656/15*z2^2
          - 19360/3*z2*z3
          + 35540/3*z5
          - 17600/3*z3^2
          + 7000/3*z7
          )
       + ca*cf^2*nf * (
          + 609521/162
          - 484/3*z2
          + 450374/27*z3
          + 352/15*z2^2
          - 63040/3*z5
          - 5600*z7
          )
       + cf^3*nf * (
          + 1034/3
          - 388*z3
          - 4560*z5
          + 5600*z7
          )
       + [d4RA/n]*nf * (
          + 44864/27
          - 140128/9*z3
          - 3328/5*z2^2
          + 20800/3*z5
          - 14080/3*z3^2
          + 2240/3*z7
          )
       + ca^2*nf^2 * (
          + 26855351/243
          - 3479386/81*z2
          - 83536/9*z3
          + 19472/15*z2^2
          + 1760/3*z2*z3
          - 1240/9*z5
          + 160/9*z3^2
          )
       + cf*ca*nf^2 * (
          + 29816212/729
          - 71888/9*z2
          - 563948/27*z3
          + 224/15*z2^2
          + 7040/3*z2*z3
          - 7000/3*z5
          - 640/3*z3^2
          )
       + cf^2*nf^2 * (
          + 90491/81
          - 200/3*z2
          - 138968/27*z3
          - 352/15*z2^2
          + 4400*z5
          + 640*z3^2
          )
       + [d4RR/n]*nf^2 * (
          - 68096/27
          + 39424/9*z3
          + 1024/5*z2^2
          - 1280*z5
          + 2560/3*z3^2
          )
       + ca*nf^3 * (
          - 46491973/4374
          + 1099028/243*z2
          + 23720/81*z3
          - 1408/9*z2^2
          + 320/9*z2*z3
          + 800/27*z5
          )
       + cf*nf^3 * (
          - 2282351/729
          + 6224/9*z2
          + 5200/3*z3
          - 640/3*z2*z3
          )
       + nf^4 * (
          + 773024/2187
          - 40640/243*z2
          - 2240/81*z3
          + 64/9*z2^2
          );


==> RratRes.h <==
* ---------------------------------------------------------------------
*
*      The electromagnetic R-ratio to five loops
*
*   Expansion coeffients of r(q^2) & r_s(q^2) as in eqs (5.1)-(5.6) of
*
*      F. Herzog, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*      JHEP 1708 (2017) 113, arXiv:1707.01044
*
*   This is a re-calculation, for the original references see the paper
*
* ---------------------------------------------------------------------


 L r1 = 
         cf * (
          + 3
          );

 L r2 = 
         cf^2 * (
          - 3/2
          )
       + ca*cf * (
          + 123/2
          - 44*z3
          )
       + cf*nf * (
          - 11
          + 8*z3
          );

 L r3 = 
         cf^3 * (
          - 69/2
          )
       + ca*cf^2 * (
          - 127
          - 572*z3
          + 880*z5
          )
       + ca^2*cf * (
          + 90445/54
          - 242/3*z2
          - 10948/9*z3
          - 440/3*z5
          )
       + cf^2*nf * (
          - 29/2
          + 152*z3
          - 160*z5
          )
       + ca*cf*nf * (
          - 15520/27
          + 88/3*z2
          + 3584/9*z3
          + 80/3*z5
          )
       + cf*nf^2 * (
          + 1208/27
          - 8/3*z2
          - 304/9*z3
          );

 L r4 =
         cf^4 * (
          + 4157/8
          + 96*z3
          )
       + ca*cf^3 * (
          - 2024
          - 278*z3
          + 18040*z5
          - 18480*z7
          )
       + ca^2*cf^2 * (
          - 592141/72
          + 121*z2
          - 87850/3*z3
          + 104080/3*z5
          + 9240*z7
          )
       + ca^3*cf * (
          + 52207039/972
          - 16753/3*z2
          - 912446/27*z3
          + 10648/3*z2*z3
          - 155990/9*z5
          + 4840*z3^2
          - 1540*z7
          )
       + [d4RA/nr] * (
          + 48
          - 64*z3
          - 320*z5
          )
       + cf^3*nf * (
          + 1001/3
          + 396*z3
          - 4000*z5
          + 3360*z7
          )
       + ca*cf^2*nf * (
          + 32357/108
          + 66*z2
          + 42644/3*z3
          - 41240/3*z5
          - 1056*z3^2
          - 1680*z7
          )

       + ca^2*cf*nf * (
          - 4379861/162
          + 2988*z2
          + 137744/9*z3
          - 1936*z2*z3
          + 75220/9*z5
          - 704*z3^2
          + 280*z7
          )
       + nf*[d4RR/nr] * (
          - 208
          - 256*z3
          + 640*z5
          )
       + cf^2*nf^2 * (
          + 5713/27
          - 16*z2
          - 4648/3*z3
          + 4000/3*z5
          + 192*z3^2
          )
       + ca*cf*nf^2 * (
          + 340843/81
          - 520*z2
          - 20906/9*z3
          + 352*z2*z3
          - 10880/9*z5
          - 32*z3^2
          )
       + cf*nf^3 * (
          - 49048/243
          + 88/3*z2
          + 3248/27*z3
          - 64/3*z2*z3
          + 160/3*z5
          );

 L r3s =
       + [d3RR/nr] * (
          + 176/3
          - 128*z3
          );

 L r4s =
       + [d3RR/nr]*cf * (
          - 832
          - 1024*z3
          + 2560*z5
          )
       + [d3RR/nr]*ca * (
          + 31144/9
          - 5408*z3
          - 1408*z3^2
          + 2880*z5
          )
       + [d3RR/nr]*nf * (
          - 4768/9
          + 832*z3
          + 256*z3^2
          - 640*z5
          );


